Radiative losses from unbound orbits at quadratic order in spin from MPM formalism

We study the spinning two-body system in the aligned spin case for hyperboliclike motions computing all radiative losses (at the 2PN absolute accuracy and including spin-squared corrections) using the MPM formalism and generalizing previous results valid at linear order in spin [Phys. Rev. D \textbf{108}, no.6, 064049 (2023)]. Leading PM order results are checked against existing literature, whereas higher-order PM results (within the 2PN accuracy) are new with this work. As a by-product of our general results we analyze the spinning situation which supports radial fall (at 2PN and including spin-squared accuracy level contributions), showing that as soon as the PN accuracy increases deviations from radial fall appear necessarily.

==> anc/ancillary_spin.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    132303,       3440]
NotebookOptionsPosition[    131237,       3412]
NotebookOutlinePosition[    131630,       3428]
CellTagsIndexPosition[    131587,       3425]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary file to the paper \[OpenCurlyDoubleQuote]Radiative losses from \
unbound orbits at quadratic order in spin\[CloseCurlyDoubleQuote], by Donato \
Bini, Giorgio Di Russo\
\>", "Title",
 CellChangeTimes->{
  3.9937152972141542`*^9, {3.993715360469645*^9, 3.9937153719290524`*^9}, {
   3.993891567652115*^9, 
   3.993891568699334*^9}},ExpressionUUID->"6ea603cb-8d20-43b9-9cf1-\
b3b071ec9e81"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["E", "rad"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"2f03895f-1464-4dd8-b722-d3b22eb082b1"]], \
"Section",
 CellChangeTimes->{{3.993715382081069*^9, 3.993715397863476*^9}, {
  3.9937158490951433`*^9, 
  3.993715851385306*^9}},ExpressionUUID->"72daebc3-2b4d-41f3-8e7e-\
4e580b22b1e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Erad", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"4762800", " ", 
          SuperscriptBox["b", "11"], " ", 
          SuperscriptBox["pinf", "11"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", " ", 
           SuperscriptBox["pinf", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27", " ", 
              SuperscriptBox["b", "6"], " ", 
              SuperscriptBox["pinf", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"1407333", "+", 
                RowBox[{"49630", " ", "\[Nu]"}], "+", 
                RowBox[{"2668540", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"945", " ", 
              RowBox[{"(", 
               RowBox[{"15462323", "-", 
                RowBox[{"20713224", " ", "\[Nu]"}], "+", 
                RowBox[{"5923680", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"105", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"10793777", "-", 
                RowBox[{"67091346", " ", "\[Nu]"}], "+", 
                RowBox[{"33025104", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "267426325"}], "+", 
                RowBox[{"36696168", " ", "\[Nu]"}], "+", 
                RowBox[{"92840580", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"105", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}]]}], "54", " ", "b", " ", 
              SuperscriptBox["pinf", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["b", "6"], " ", 
                 SuperscriptBox["pinf", "12"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1357"}], "+", 
                   RowBox[{"1036", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{"49", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5763"}], "+", 
                   RowBox[{"3220", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{"35", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6777"}], "+", 
                   RowBox[{"3980", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13831"}], "+", 
                   RowBox[{"9044", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"pinf", "+", 
                  RowBox[{
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["pinf", "5"]}]}], ")"}], "2"]], 
              RowBox[{"756", " ", "b", " ", 
               SuperscriptBox["pinf", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"425", "+", 
                 RowBox[{"366", " ", 
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}], "+", 
                 RowBox[{"37", " ", 
                  SuperscriptBox["b", "4"], " ", 
                  SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"100", "+", 
                 RowBox[{
                  SuperscriptBox["b", "4"], " ", 
                  SuperscriptBox["pinf", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"76", "-", 
                    RowBox[{"103", " ", "\[Nu]"}]}], ")"}]}], "-", 
                 RowBox[{"124", " ", "\[Nu]"}], "+", 
                 SuperscriptBox["\[Nu]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"184", "-", 
                    RowBox[{"235", " ", "\[Nu]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["b", "8"], " ", 
                 SuperscriptBox["pinf", "16"], " ", 
                 RowBox[{"(", 
                  RowBox[{"27953", "-", 
                   RowBox[{"5034", " ", "\[Nu]"}], "+", 
                   RowBox[{"9324", " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["b", "6"], " ", 
                 SuperscriptBox["pinf", "12"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "64579"}], "-", 
                   RowBox[{"17142", " ", "\[Nu]"}], "+", 
                   RowBox[{"96768", " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"77276", "-", 
                   RowBox[{"490779", " ", "\[Nu]"}], "+", 
                   RowBox[{"222390", " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11947909", "-", 
                   RowBox[{"15744330", " ", "\[Nu]"}], "+", 
                   RowBox[{"3810240", " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{"29198255", "-", 
                   RowBox[{"32514426", " ", "\[Nu]"}], "+", 
                   RowBox[{"6906060", " ", 
                    SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Pi]", "-", 
                RowBox[{"ArcCos", "[", 
                 FractionBox["1", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"900", " ", 
          SuperscriptBox["b", "11"], " ", 
          SuperscriptBox["pinf", "11"]}]], 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "\[Nu]"}]}]], "b", " ", 
           SuperscriptBox["pinf", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Sstarz", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "961095"}], "+", 
                RowBox[{"3787680", " ", "\[Nu]"}], "+", 
                RowBox[{"90", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8851"}], "+", 
                   RowBox[{"34704", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "118339"}], "+", 
                   RowBox[{"459616", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Sz", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "961095"}], "+", 
                RowBox[{"3787680", " ", "\[Nu]"}], "+", 
                RowBox[{"90", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8851"}], "+", 
                   RowBox[{"34704", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "118339"}], "+", 
                   RowBox[{"459616", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "Sstarz", " ", "Sz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "932745"}], "+", 
                RowBox[{"3787680", " ", "\[Nu]"}], "+", 
                RowBox[{"90", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8501"}], "+", 
                   RowBox[{"34704", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "111469"}], "+", 
                   RowBox[{"459616", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", "b", " ", 
               SuperscriptBox["pinf", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"425", "+", 
                 RowBox[{"366", " ", 
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}], "+", 
                 RowBox[{"37", " ", 
                  SuperscriptBox["b", "4"], " ", 
                  SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"Sstarz", "+", "Sz"}], ")"}], "2"]}], 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}]], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "\[Nu]"}]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Sstarz", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    SuperscriptBox["pinf", "12"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "245"}], "+", 
                    RowBox[{"944", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"189", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "357"}], "+", 
                    RowBox[{"1408", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    SuperscriptBox["pinf", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1369"}], "+", 
                    RowBox[{"5344", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"35", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2195"}], "+", 
                    RowBox[{"8624", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Sz", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    SuperscriptBox["pinf", "12"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "245"}], "+", 
                    RowBox[{"944", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"189", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "357"}], "+", 
                    RowBox[{"1408", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    SuperscriptBox["pinf", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1369"}], "+", 
                    RowBox[{"5344", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"35", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2195"}], "+", 
                    RowBox[{"8624", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "Sstarz", " ", "Sz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["b", "6"], " ", 
                    SuperscriptBox["pinf", "12"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "227"}], "+", 
                    RowBox[{"944", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"189", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "347"}], "+", 
                    RowBox[{"1408", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    SuperscriptBox["pinf", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1303"}], "+", 
                    RowBox[{"5344", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"35", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2117"}], "+", 
                    RowBox[{"8624", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Pi]", "-", 
                RowBox[{"ArcCos", "[", 
                 FractionBox["1", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"45", " ", 
       SuperscriptBox["b", "7"], " ", 
       SuperscriptBox["pinf", "7"]}]], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Nu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", 
         SuperscriptBox["pinf", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1275", "+", 
           RowBox[{"673", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["pinf", "4"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"425", "+", 
           RowBox[{"366", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["pinf", "4"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"ArcCos", "[", 
            FractionBox["1", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
       ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"225", " ", 
       SuperscriptBox["b", "10"], " ", 
       SuperscriptBox["pinf", "10"]}]], "\[Epsilon]", " ", 
     SuperscriptBox["\[Eta]", "3"], " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"30", " ", "b", " ", 
          SuperscriptBox["pinf", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"425", "+", 
            RowBox[{"366", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}], "+", 
            RowBox[{"37", " ", 
             SuperscriptBox["b", "4"], " ", 
             SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"Sstarz", "+", 
            RowBox[{"2", " ", "Sz"}]}], ")"}]}], 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["pinf", "4"]}]}]]}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["pinf", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"364785", "+", 
             RowBox[{"280170", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}], "+", 
             RowBox[{"36617", " ", 
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"]}]}], ")"}], " ", "Sstarz"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"171685", "+", 
             RowBox[{"118390", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}], "+", 
             RowBox[{"12877", " ", 
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"]}]}], ")"}], " ", "Sz"}]}], ")"}]}], 
       "-", 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"26019", "+", 
             RowBox[{"27965", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}], "+", 
             RowBox[{"6825", " ", 
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"]}], "+", 
             RowBox[{"207", " ", 
              SuperscriptBox["b", "6"], " ", 
              SuperscriptBox["pinf", "12"]}]}], ")"}], " ", "Sstarz"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"12579", "+", 
             RowBox[{"12495", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}], "+", 
             RowBox[{"2685", " ", 
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"]}], "+", 
             RowBox[{"65", " ", 
              SuperscriptBox["b", "6"], " ", 
              SuperscriptBox["pinf", "12"]}]}], ")"}], " ", "Sz"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "-", 
          RowBox[{"ArcCos", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], ")"}]}],
     "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6300", " ", 
       SuperscriptBox["b", "9"], " ", 
       SuperscriptBox["pinf", "9"]}]], 
     SuperscriptBox["\[Eta]", "2"], " ", 
     SuperscriptBox["\[Nu]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"420", " ", "b", " ", 
         SuperscriptBox["pinf", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"425", "+", 
           RowBox[{"366", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["pinf", "4"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}]}], 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["pinf", "4"]}]}]], "-", 
       RowBox[{"70", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["pinf", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22581"}], "+", 
          RowBox[{"18934", " ", "\[Nu]"}]}], ")"}]}], "-", 
       RowBox[{"105", " ", "b", " ", 
        SuperscriptBox["pinf", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30141"}], "+", 
          RowBox[{"20840", " ", "\[Nu]"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["pinf", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "140781"}], "+", 
          RowBox[{"143500", " ", "\[Nu]"}]}], ")"}]}], "-", 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["b", "6"], " ", 
           SuperscriptBox["pinf", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1357"}], "+", 
             RowBox[{"1036", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"49", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5763"}], "+", 
             RowBox[{"3220", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["pinf", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6777"}], "+", 
             RowBox[{"3980", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["pinf", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13831"}], "+", 
             RowBox[{"9044", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "-", 
          RowBox[{"ArcCos", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.993715401766694*^9, 3.9937154067238894`*^9}, {
  3.993715504962453*^9, 3.993715507145341*^9}, {3.99371585301091*^9, 
  3.9937158543141413`*^9}},ExpressionUUID->"c3e8fefd-c80a-487a-86b1-\
55a2646ed953"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["J", "z"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"73ccfdfc-629d-447f-aba0-5af05087e49d"]], \
"Section",
 CellChangeTimes->{{3.9937157991929007`*^9, 3.9937158090570793`*^9}, {
  3.993715897533087*^9, 
  3.993715899040666*^9}},ExpressionUUID->"f34fb57d-8d13-46da-aff9-\
ac9e2d635f85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jz", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"24", " ", 
      SuperscriptBox["\[Nu]", "2"]}], 
     RowBox[{
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["pinf", "2"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["pinf", "2"], " ", 
      SuperscriptBox["\[Nu]", "2"]}], 
     RowBox[{"5", " ", "b"}]], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "90"}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["pinf", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"Sstarz", "+", 
           RowBox[{"2", " ", "Sz"}]}], ")"}], " ", "\[Epsilon]", " ", 
         SuperscriptBox["\[Nu]", "2"]}], 
        RowBox[{"5", " ", 
         SuperscriptBox["b", "6"], " ", 
         SuperscriptBox["pinf", "5"]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"45", " ", 
          SuperscriptBox["b", "6"], " ", 
          SuperscriptBox["pinf", "5"]}]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6675", "+", 
             RowBox[{"3481", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}], "+", 
             RowBox[{"216", " ", 
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"]}]}], ")"}], " ", "Sstarz"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7395", "+", 
             RowBox[{"3493", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"]}]}], ")"}], " ", "Sz"}]}], ")"}], " ",
         "\[Epsilon]", " ", 
        SuperscriptBox["\[Nu]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"5", " ", 
          SuperscriptBox["b", "7"], " ", 
          SuperscriptBox["pinf", "7"]}]], "8", " ", 
        RowBox[{"(", 
         RowBox[{"Sstarz", "+", 
          RowBox[{"2", " ", "Sz"}]}], ")"}], " ", "\[Epsilon]", " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"b", " ", 
             SuperscriptBox["pinf", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}], ")"}]}], 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}]}]]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"60", "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Pi]", "-", 
             RowBox[{"ArcCos", "[", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"15", " ", 
          SuperscriptBox["b", "7"], " ", 
          SuperscriptBox["pinf", "7"]}]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2225", "+", 
             RowBox[{"1902", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}], "+", 
             RowBox[{"277", " ", 
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"]}]}], ")"}], " ", "Sstarz"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2465", "+", 
             RowBox[{"1986", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}], "+", 
             RowBox[{"297", " ", 
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"]}]}], ")"}], " ", "Sz"}]}], ")"}], " ",
         "\[Epsilon]", " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "-", 
          RowBox[{"ArcCos", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], ")"}]}],
     "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["b", "4"], " ", 
             SuperscriptBox["pinf", "8"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "36"}], "+", "\[Nu]"}], ")"}]}], "+", 
            RowBox[{"45", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "\[Nu]"}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Nu]", "2"]}], 
         RowBox[{"5", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["pinf", "4"]}]]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"630", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["pinf", "4"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"144", " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["pinf", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "50"}], "+", 
             RowBox[{"7", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"105", " ", 
           RowBox[{"(", 
            RowBox[{"651", "+", 
             RowBox[{"652", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["pinf", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1803", "+", 
             RowBox[{"4876", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"5", " ", 
          SuperscriptBox["b", "6"], " ", 
          SuperscriptBox["pinf", "6"]}]], "8", " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"b", " ", 
            SuperscriptBox["pinf", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}]}], 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", "\[Nu]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "102"}], "+", 
                RowBox[{"7", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Pi]", "-", 
             RowBox[{"ArcCos", "[", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"210", " ", 
          SuperscriptBox["b", "6"], " ", 
          SuperscriptBox["pinf", "6"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"42", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["pinf", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"281", "+", 
             RowBox[{"452", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"35", " ", 
           RowBox[{"(", 
            RowBox[{"651", "+", 
             RowBox[{"652", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["pinf", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3695"}], "+", 
             RowBox[{"2212", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "-", 
          RowBox[{"ArcCos", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], ")"}]}],
     "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "90"}], "-", 
            RowBox[{"19", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["b", "4"], " ", 
             SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"Sstarz", "+", "Sz"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          SuperscriptBox["\[Nu]", "2"]}], 
         RowBox[{"5", " ", 
          SuperscriptBox["b", "7"], " ", 
          SuperscriptBox["pinf", "6"]}]]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"5", " ", 
          SuperscriptBox["b", "7"], " ", 
          SuperscriptBox["pinf", "6"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"64", " ", 
           SuperscriptBox["b", "6"], " ", 
           SuperscriptBox["pinf", "12"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["pinf", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"25", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"244", "-", 
             RowBox[{"172", " ", "\[Nu]"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["pinf", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"4244", "-", 
             RowBox[{"3251", " ", "\[Nu]"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"420", " ", 
          SuperscriptBox["b", "7"], " ", 
          SuperscriptBox["pinf", "6"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"384", " ", 
           SuperscriptBox["b", "6"], " ", 
           SuperscriptBox["pinf", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "50"}], "+", 
             RowBox[{"7", " ", "\[Nu]"}]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["pinf", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"300", "-", 
             RowBox[{"92", " ", "\[Nu]"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"175", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3906"}], "-", 
             RowBox[{"3261", " ", "\[Nu]"}], "+", 
             RowBox[{"652", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["pinf", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "36858"}], "-", 
             RowBox[{"53533", " ", "\[Nu]"}], "+", 
             RowBox[{"4876", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"170100", " ", 
          SuperscriptBox["b", "7"], " ", 
          SuperscriptBox["pinf", "6"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1080", " ", 
           SuperscriptBox["b", "6"], " ", 
           SuperscriptBox["pinf", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"4880", "-", 
             RowBox[{"1341", " ", "\[Nu]"}], "+", 
             RowBox[{"189", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"105", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "971657"}], "+", 
             RowBox[{"3436038", " ", "\[Nu]"}], "+", 
             RowBox[{"360720", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["pinf", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "652431"}], "-", 
             RowBox[{"138176", " ", "\[Nu]"}], "+", 
             RowBox[{"427280", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"70", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["pinf", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1858559"}], "+", 
             RowBox[{"3605463", " ", "\[Nu]"}], "+", 
             RowBox[{"615060", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"5", " ", 
          SuperscriptBox["b", "8"], " ", 
          SuperscriptBox["pinf", "8"]}]], "4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sstarz", "+", "Sz"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"b", " ", 
            SuperscriptBox["pinf", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}], ")"}]}], 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"60", "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Pi]", "-", 
             RowBox[{"ArcCos", "[", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"5", " ", 
          SuperscriptBox["b", "8"], " ", 
          SuperscriptBox["pinf", "8"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}]]}], "4", " ", "b", " ", 
           SuperscriptBox["pinf", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"30", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", "\[Nu]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "102"}], "+", 
                RowBox[{"7", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", " ", 
             SuperscriptBox["pinf", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"100", "+", 
               RowBox[{
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"76", "-", 
                  RowBox[{"103", " ", "\[Nu]"}]}], ")"}]}], "-", 
               RowBox[{"124", " ", "\[Nu]"}], "+", 
               SuperscriptBox["\[Nu]", "2"], "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"184", "-", 
                  RowBox[{"235", " ", "\[Nu]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}], 
            ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"pinf", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "5"]}]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"436", "-", 
                RowBox[{"273", " ", "\[Nu]"}]}], ")"}]}], "+", 
             RowBox[{"60", " ", 
              RowBox[{"(", 
               RowBox[{"140", "-", 
                RowBox[{"92", " ", "\[Nu]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"2828", "-", 
                RowBox[{"1805", " ", "\[Nu]"}], "+", 
                RowBox[{"14", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Pi]", "-", 
             RowBox[{"ArcCos", "[", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"210", " ", 
          SuperscriptBox["b", "8"], " ", 
          SuperscriptBox["pinf", "8"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}]]}], "b", " ", 
           SuperscriptBox["pinf", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"42", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"281", "+", 
                RowBox[{"452", " ", "\[Nu]"}]}], ")"}]}], "+", 
             RowBox[{"35", " ", 
              RowBox[{"(", 
               RowBox[{"651", "+", 
                RowBox[{"652", " ", "\[Nu]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3695"}], "+", 
                RowBox[{"2212", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["b", "6"], " ", 
              SuperscriptBox["pinf", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3695"}], "+", 
                RowBox[{"2212", " ", "\[Nu]"}]}], ")"}]}], "+", 
             RowBox[{"105", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3906"}], "-", 
                RowBox[{"3261", " ", "\[Nu]"}], "+", 
                RowBox[{"652", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6627"}], "-", 
                RowBox[{"8122", " ", "\[Nu]"}], "+", 
                RowBox[{"904", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["b", "4"], " ", 
              SuperscriptBox["pinf", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1434"}], "-", 
                RowBox[{"54935", " ", "\[Nu]"}], "+", 
                RowBox[{"2212", " ", 
                 SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Pi]", "-", 
             RowBox[{"ArcCos", "[", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"30", " ", 
             SuperscriptBox["b", "7"], " ", 
             SuperscriptBox["pinf", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}]], 
           SuperscriptBox["\[Nu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Sstarz", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6885"}], "+", 
                RowBox[{"27120", " ", "\[Nu]"}], "+", 
                RowBox[{"144", " ", 
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3603"}], "+", 
                   RowBox[{"14192", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Sz", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6885"}], "+", 
                RowBox[{"27120", " ", "\[Nu]"}], "+", 
                RowBox[{"144", " ", 
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3603"}], "+", 
                   RowBox[{"14192", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "Sstarz", " ", "Sz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6675"}], "+", 
                RowBox[{"27120", " ", "\[Nu]"}], "+", 
                RowBox[{"144", " ", 
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3493"}], "+", 
                   RowBox[{"14192", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"10", " ", 
             SuperscriptBox["b", "8"], " ", 
             SuperscriptBox["pinf", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}]], 
           SuperscriptBox["\[Nu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Sstarz", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2295"}], "+", 
                RowBox[{"9040", " ", "\[Nu]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "85"}], "+", 
                   RowBox[{"336", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "983"}], "+", 
                   RowBox[{"3872", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{
              SuperscriptBox["Sz", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2295"}], "+", 
                RowBox[{"9040", " ", "\[Nu]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "85"}], "+", 
                   RowBox[{"336", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "983"}], "+", 
                   RowBox[{"3872", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{"2", " ", "Sstarz", " ", "Sz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2225"}], "+", 
                RowBox[{"9040", " ", "\[Nu]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["b", "4"], " ", 
                 SuperscriptBox["pinf", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "83"}], "+", 
                   RowBox[{"336", " ", "\[Nu]"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "953"}], "+", 
                   RowBox[{"3872", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Pi]", "-", 
             RowBox[{"ArcCos", "[", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"11340", " ", 
          SuperscriptBox["b", "8"], " ", 
          SuperscriptBox["pinf", "8"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["b", "6"], " ", 
           SuperscriptBox["pinf", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"38563", "-", 
             RowBox[{"39936", " ", "\[Nu]"}], "+", 
             RowBox[{"14616", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["pinf", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "520975"}], "+", 
             RowBox[{"1182996", " ", "\[Nu]"}], "+", 
             RowBox[{"176760", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "971657"}], "+", 
             RowBox[{"3436038", " ", "\[Nu]"}], "+", 
             RowBox[{"360720", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["pinf", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1139515"}], "+", 
             RowBox[{"1023534", " ", "\[Nu]"}], "+", 
             RowBox[{"499968", " ", 
              SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "-", 
          RowBox[{"ArcCos", "[", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], ")"}]}],
     "+", 
    FractionBox[
     RowBox[{"56", " ", 
      SuperscriptBox["\[Nu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", "-", 
        RowBox[{"ArcCos", "[", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["b", "2"]}]], "+", 
    FractionBox[
     RowBox[{"24", " ", 
      SuperscriptBox["\[Nu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", "-", 
        RowBox[{"ArcCos", "[", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox["pinf", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9937158122122087`*^9, 3.9937158218931704`*^9}, {
  3.9937159003938227`*^9, 
  3.993715900596643*^9}},ExpressionUUID->"e9b524c6-93e6-470a-9cd8-\
5961fa21f047"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["P", "y"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"fcd822ab-77a0-4698-a3e3-2be5e687d91d"]], \
"Section",
 CellChangeTimes->{{3.99371563777244*^9, 3.993715653509486*^9}, {
  3.9937158435871983`*^9, 
  3.993715845624805*^9}},ExpressionUUID->"9bd85f66-fa0b-4808-9fb9-\
79ff59cea528"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Py", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"161", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
       SuperscriptBox["\[Nu]", "2"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "7"], " ", 
       SuperscriptBox["pinf", "6"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["pinf", "4"]}]}]]}]]}], "-", 
    FractionBox[
     RowBox[{"640", " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
      SuperscriptBox["\[Nu]", "2"]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["b", "5"], " ", 
      SuperscriptBox["pinf", "2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["pinf", "4"]}]}]]}]], "-", 
    FractionBox[
     RowBox[{"283", " ", 
      SuperscriptBox["pinf", "2"], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
      SuperscriptBox["\[Nu]", "2"]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["b", "3"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["pinf", "4"]}]}]]}]], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16905", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "\[Nu]"}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["b", "6"], " ", 
             SuperscriptBox["pinf", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10645"}], "+", 
               RowBox[{"849", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12045"}], "+", 
               RowBox[{"1766", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "4"], " ", 
             SuperscriptBox["pinf", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "181922"}], "+", 
               RowBox[{"21747", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"90", " ", 
          SuperscriptBox["b", "9"], " ", 
          SuperscriptBox["pinf", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"315", " ", 
             RowBox[{"(", 
              RowBox[{"94723", "+", 
               RowBox[{"10780", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["b", "6"], " ", 
             SuperscriptBox["pinf", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15021"}], "+", 
               RowBox[{"39620", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"105", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"424933", "+", 
               RowBox[{"52700", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "4"], " ", 
             SuperscriptBox["pinf", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"15268919", "+", 
               RowBox[{"2554860", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{"37800", " ", 
          SuperscriptBox["b", "9"], " ", 
          SuperscriptBox["pinf", "8"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"30", " ", 
          SuperscriptBox["b", "10"], " ", 
          SuperscriptBox["pinf", "10"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", " ", 
             SuperscriptBox["pinf", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"805", "+", 
               RowBox[{"530", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}]], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"148", " ", 
                SuperscriptBox["b", "8"], " ", 
                SuperscriptBox["pinf", "16"]}], "+", 
               RowBox[{"6440", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "\[Nu]"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2786"}], "+", 
                  RowBox[{"111", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15344"}], "+", 
                  RowBox[{"1399", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13154"}], "+", 
                  RowBox[{"1763", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", 
               RowBox[{"ArcCos", "[", 
                FractionBox["1", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}]], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["b", "8"], " ", 
             SuperscriptBox["pinf", "16"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4983"}], "+", 
               RowBox[{"1036", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["b", "6"], " ", 
             SuperscriptBox["pinf", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"19814", "+", 
               RowBox[{"7287", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"64957", "+", 
               RowBox[{"7935", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"21", " ", 
             RowBox[{"(", 
              RowBox[{"94723", "+", 
               RowBox[{"10780", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["b", "4"], " ", 
             SuperscriptBox["pinf", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"305437", "+", 
               RowBox[{"45528", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"ArcCos", "[", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2520", " ", 
          SuperscriptBox["b", "10"], " ", 
          SuperscriptBox["pinf", "10"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"33810", "+", 
            RowBox[{"77885", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}], "+", 
            RowBox[{"56354", " ", 
             SuperscriptBox["b", "4"], " ", 
             SuperscriptBox["pinf", "8"]}], "+", 
            RowBox[{"12343", " ", 
             SuperscriptBox["b", "6"], " ", 
             SuperscriptBox["pinf", "12"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"Sstarz", "+", 
            RowBox[{"2", " ", "Sz"}]}], ")"}], " ", "\[Epsilon]", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
          SuperscriptBox["\[Nu]", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"45", " ", 
          SuperscriptBox["b", "10"], " ", 
          SuperscriptBox["pinf", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "Sstarz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"105", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "146561"}], "+", 
                  RowBox[{"911120", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "583533"}], "+", 
                  RowBox[{"3011120", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "825547"}], "+", 
                  RowBox[{"4768528", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2417111"}], "+", 
                  RowBox[{"10009776", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Sz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1575", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "104163"}], "+", 
                  RowBox[{"318896", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"315", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "310735"}], "+", 
                  RowBox[{"918064", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2841345"}], "+", 
                  RowBox[{"11024048", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "75265075"}], "+", 
                  RowBox[{"246224272", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"75600", " ", 
          SuperscriptBox["b", "10"], " ", 
          SuperscriptBox["pinf", "9"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"15", " ", 
          SuperscriptBox["b", "11"], " ", 
          SuperscriptBox["pinf", "11"]}]], 
        RowBox[{"(", 
         RowBox[{"Sstarz", "+", 
          RowBox[{"2", " ", "Sz"}]}], ")"}], " ", "\[Epsilon]", " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"b", " ", 
               SuperscriptBox["pinf", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"805", "+", 
                 RowBox[{"530", " ", 
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}], "+", 
                 RowBox[{"37", " ", 
                  SuperscriptBox["b", "4"], " ", 
                  SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}]], " ", 
               SqrtBox[
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", "\[Nu]"}]}]]}], ")"}]}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12880"}], "-", 
               RowBox[{"20850", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}], "-", 
               RowBox[{"9071", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"]}], "-", 
               RowBox[{"752", " ", 
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["b", "8"], " ", 
                SuperscriptBox["pinf", "16"]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", 
               RowBox[{"ArcCos", "[", 
                FractionBox["1", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}]], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Epsilon]", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "Sstarz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["b", "8"], " ", 
                SuperscriptBox["pinf", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "19015"}], "+", 
                  RowBox[{"65968", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "27003"}], "+", 
                  RowBox[{"157768", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "96951"}], "+", 
                  RowBox[{"445480", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "146561"}], "+", 
                  RowBox[{"911120", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "800629"}], "+", 
                  RowBox[{"4280976", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Sz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["b", "8"], " ", 
                SuperscriptBox["pinf", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18449"}], "+", 
                  RowBox[{"83888", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "131039"}], "+", 
                  RowBox[{"466480", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "310735"}], "+", 
                  RowBox[{"918064", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"28", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "468295"}], "+", 
                  RowBox[{"1425376", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1347223"}], "+", 
                  RowBox[{"4310432", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"ArcCos", "[", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"5040", " ", 
          SuperscriptBox["b", "11"], " ", 
          SuperscriptBox["pinf", "11"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}], ")"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"37", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["pinf", "4"]}]}]], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
      SuperscriptBox["\[Nu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", "-", 
        RowBox[{"ArcCos", "[", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["b", "4"]}]], "-", 
    FractionBox[
     RowBox[{"161", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["pinf", "4"]}]}]], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
      SuperscriptBox["\[Nu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", "-", 
        RowBox[{"ArcCos", "[", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "8"], " ", 
      SuperscriptBox["pinf", "8"]}]], "-", 
    FractionBox[
     RowBox[{"106", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         SuperscriptBox["pinf", "4"]}]}]], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
      SuperscriptBox["\[Nu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", "-", 
        RowBox[{"ArcCos", "[", 
         FractionBox["1", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "6"], " ", 
      SuperscriptBox["pinf", "4"]}]], "+", 
    RowBox[{
     SuperscriptBox["\[Eta]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"33810", "+", 
              RowBox[{"77885", " ", 
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}], "+", 
              RowBox[{"56354", " ", 
               SuperscriptBox["b", "4"], " ", 
               SuperscriptBox["pinf", "8"]}], "+", 
              RowBox[{"12343", " ", 
               SuperscriptBox["b", "6"], " ", 
               SuperscriptBox["pinf", "12"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"Sstarz", "+", "Sz"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
            SuperscriptBox["\[Nu]", "2"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"90", " ", 
            SuperscriptBox["b", "11"], " ", 
            SuperscriptBox["pinf", "10"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["b", "10"], " ", 
             SuperscriptBox["pinf", "20"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "45976"}], "+", 
               RowBox[{"33111", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"16905", " ", 
             RowBox[{"(", 
              RowBox[{"388", "-", 
               RowBox[{"220", " ", "\[Nu]"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "8"], " ", 
             SuperscriptBox["pinf", "16"], " ", 
             RowBox[{"(", 
              RowBox[{"3870852", "-", 
               RowBox[{"2182745", " ", "\[Nu]"}], "+", 
               RowBox[{"20376", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"4537100", "-", 
               RowBox[{"2544227", " ", "\[Nu]"}], "+", 
               RowBox[{"90020", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "6"], " ", 
             SuperscriptBox["pinf", "12"], " ", 
             RowBox[{"(", 
              RowBox[{"16743268", "-", 
               RowBox[{"9238877", " ", "\[Nu]"}], "+", 
               RowBox[{"184164", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b", "4"], " ", 
             SuperscriptBox["pinf", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"29183448", "-", 
               RowBox[{"16191379", " ", "\[Nu]"}], "+", 
               RowBox[{"461935", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"360", " ", 
          SuperscriptBox["b", "11"], " ", 
          SuperscriptBox["pinf", "10"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["pinf", "4"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7090885936", "+", 
            RowBox[{"4829328000", " ", "\[Nu]"}], "+", 
            RowBox[{"96", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1606519816", "+", 
               RowBox[{"1851083745", " ", "\[Nu]"}], "+", 
               RowBox[{"88200", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"180", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{"4955593", "-", 
               RowBox[{"9682533", " ", "\[Nu]"}], "+", 
               RowBox[{"3744090", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"6582331379", "+", 
               RowBox[{"11864879544", " ", "\[Nu]"}], "+", 
               RowBox[{"10301760", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4695130141"}], "+", 
               RowBox[{"9942813000", " ", "\[Nu]"}], "+", 
               RowBox[{"195728400", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"95256000", " ", 
          SuperscriptBox["b", "11"], " ", 
          SuperscriptBox["pinf", "10"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["pinf", "12"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"27", " ", 
                    SuperscriptBox["b", "4"], " ", 
                    SuperscriptBox["pinf", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15021"}], "+", 
                    RowBox[{"39620", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"105", " ", 
                    RowBox[{"(", 
                    RowBox[{"424933", "+", 
                    RowBox[{"52700", " ", "\[Nu]"}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"15268919", "+", 
                    RowBox[{"2554860", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], 
                ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]}], ")"}], 
                  RowBox[{"9", "/", "2"}]]}], ")"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"315", " ", 
                RowBox[{"(", 
                 RowBox[{"94723", "+", 
                  RowBox[{"10780", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15021"}], "+", 
                  RowBox[{"39620", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"105", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"424933", "+", 
                  RowBox[{"52700", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"15268919", "+", 
                  RowBox[{"2554860", " ", "\[Nu]"}]}], ")"}]}]}], ")"}], " ", 
             
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]}], ")"}], 
                  RowBox[{"9", "/", "2"}]]}]], "+", 
               RowBox[{
                FractionBox["1", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}], ")"}], 
                  RowBox[{"3", "/", "2"}]]], 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}]}], 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]}], ")"}], 
                    RowBox[{"9", "/", "2"}]]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["44", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]}], ")"}], 
                    RowBox[{"9", "/", "2"}]]]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}]}], 
                    ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]}], ")"}], 
                    RowBox[{"11", "/", "2"}]]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]}], "+", "\[Nu]"}], ")"}],
                     "/", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]}], ")"}], "5"], " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]}], ")"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"151200", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}]]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"30", " ", 
          SuperscriptBox["b", "12"], " ", 
          SuperscriptBox["pinf", "12"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Sstarz", "+", "Sz"}], ")"}], "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", " ", 
             SuperscriptBox["pinf", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"805", "+", 
               RowBox[{"530", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}]], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12880"}], "-", 
               RowBox[{"20850", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}], "-", 
               RowBox[{"9071", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"]}], "-", 
               RowBox[{"752", " ", 
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["b", "8"], " ", 
                SuperscriptBox["pinf", "16"]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", 
               RowBox[{"ArcCos", "[", 
                FractionBox["1", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}]], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"120", " ", 
          SuperscriptBox["b", "12"], " ", 
          SuperscriptBox["pinf", "12"]}]], 
        SuperscriptBox["\[Nu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "b", " ", 
             SuperscriptBox["pinf", "2"], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"148", " ", 
                SuperscriptBox["b", "8"], " ", 
                SuperscriptBox["pinf", "16"]}], "+", 
               RowBox[{"6440", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "\[Nu]"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2786"}], "+", 
                  RowBox[{"111", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15344"}], "+", 
                  RowBox[{"1399", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13154"}], "+", 
                  RowBox[{"1763", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], ")"}],
            "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", " ", 
             SuperscriptBox["pinf", "4"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}]], " ", 
             RowBox[{"(", 
              RowBox[{"805", "+", 
               RowBox[{"530", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}], "+", 
               RowBox[{"37", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"]}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{"100", "+", 
               RowBox[{
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"76", "-", 
                  RowBox[{"103", " ", "\[Nu]"}]}], ")"}]}], "-", 
               RowBox[{"124", " ", "\[Nu]"}], "+", 
               SuperscriptBox["\[Nu]", "2"], "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"184", "-", 
                  RowBox[{"235", " ", "\[Nu]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}], 
            ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"pinf", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "5"]}]}], ")"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1184", " ", 
                SuperscriptBox["b", "12"], " ", 
                SuperscriptBox["pinf", "24"]}], "-", 
               RowBox[{"37", " ", 
                SuperscriptBox["b", "10"], " ", 
                SuperscriptBox["pinf", "20"], " ", 
                RowBox[{"(", 
                 RowBox[{"44", "+", 
                  RowBox[{"37", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"12880", " ", 
                RowBox[{"(", 
                 RowBox[{"212", "-", 
                  RowBox[{"116", " ", "\[Nu]"}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["b", "8"], " ", 
                SuperscriptBox["pinf", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{"350680", "-", 
                  RowBox[{"180759", " ", "\[Nu]"}], "+", 
                  RowBox[{"555", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"40", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"189628", "-", 
                  RowBox[{"101061", " ", "\[Nu]"}], "+", 
                  RowBox[{"3534", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"578324", "-", 
                  RowBox[{"290983", " ", "\[Nu]"}], "+", 
                  RowBox[{"4006", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"7391440", "-", 
                  RowBox[{"3822637", " ", "\[Nu]"}], "+", 
                  RowBox[{"96123", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", 
               RowBox[{"ArcCos", "[", 
                FractionBox["1", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], 
            ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               SuperscriptBox["pinf", "4"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "b", " ", 
             SuperscriptBox["pinf", "2"], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}], "-", "\[Nu]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["b", "8"], " ", 
                SuperscriptBox["pinf", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4983"}], "+", 
                  RowBox[{"1036", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{"19814", "+", 
                  RowBox[{"7287", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"56", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"64957", "+", 
                  RowBox[{"7935", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{"94723", "+", 
                  RowBox[{"10780", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{"305437", "+", 
                  RowBox[{"45528", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "-", 
            
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  SuperscriptBox["pinf", "4"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                SuperscriptBox["b", "12"], " ", 
                SuperscriptBox["pinf", "24"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4983"}], "+", 
                  RowBox[{"1036", " ", "\[Nu]"}]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["b", "10"], " ", 
                SuperscriptBox["pinf", "20"], " ", 
                RowBox[{"(", 
                 RowBox[{"9966", "-", 
                  RowBox[{"7055", " ", "\[Nu]"}], "+", 
                  RowBox[{"1036", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"210", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "568338"}], "+", 
                  RowBox[{"30043", " ", "\[Nu]"}], "+", 
                  RowBox[{"10780", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "8"], " ", 
                SuperscriptBox["pinf", "16"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9301450"}], "-", 
                  RowBox[{"1487837", " ", "\[Nu]"}], "+", 
                  RowBox[{"148848", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["b", "4"], " ", 
                SuperscriptBox["pinf", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "29482988"}], "-", 
                  RowBox[{"71739", " ", "\[Nu]"}], "+", 
                  RowBox[{"469854", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "49382022"}], "+", 
                  RowBox[{"1454827", " ", "\[Nu]"}], "+", 
                  RowBox[{"863580", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "6"], " ", 
                SuperscriptBox["pinf", "12"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "73153186"}], "-", 
                  RowBox[{"3806095", " ", "\[Nu]"}], "+", 
                  RowBox[{"1072680", " ", 
                   SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", 
               RowBox[{"ArcCos", "[", 
                FractionBox["1", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"5040", " ", 
          SuperscriptBox["b", "12"], " ", 
          SuperscriptBox["pinf", "12"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Nu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "Sstarz", " ", "Sz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"105", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "82559"}], "+", 
                    RowBox[{"348584", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["b", "4"], " ", 
                   SuperscriptBox["pinf", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "358089"}], "+", 
                    RowBox[{"1496024", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["pinf", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "435211"}], "+", 
                    RowBox[{"1831360", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["b", "6"], " ", 
                   SuperscriptBox["pinf", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "939595"}], "+", 
                    RowBox[{"3820448", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Sstarz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"105", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "257881"}], "+", 
                    RowBox[{"697168", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["b", "4"], " ", 
                   SuperscriptBox["pinf", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1125851"}], "+", 
                    RowBox[{"2992048", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["pinf", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1365071"}], "+", 
                    RowBox[{"3662720", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["b", "6"], " ", 
                   SuperscriptBox["pinf", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2910459"}], "+", 
                    RowBox[{"7640896", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Sz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"105", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "109051"}], "+", 
                    RowBox[{"697168", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"175", " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["pinf", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "111361"}], "+", 
                    RowBox[{"732544", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["b", "4"], " ", 
                   SuperscriptBox["pinf", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "433841"}], "+", 
                    RowBox[{"2992048", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["b", "6"], " ", 
                   SuperscriptBox["pinf", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "972057"}], "+", 
                    RowBox[{"7640896", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"25200", " ", 
             SuperscriptBox["b", "11"], " ", 
             SuperscriptBox["pinf", "10"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}]], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["pinf", "10"], " ", 
             SuperscriptBox["\[Nu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "Sstarz", " ", "Sz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "82559"}], "+", 
                  RowBox[{"348584", " ", "\[Nu]"}], "+", 
                  RowBox[{
                   SuperscriptBox["b", "8"], " ", 
                   SuperscriptBox["pinf", "16"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "877"}], "+", 
                    RowBox[{"3424", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["b", "6"], " ", 
                   SuperscriptBox["pinf", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11885"}], "+", 
                    RowBox[{"49044", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["b", "4"], " ", 
                   SuperscriptBox["pinf", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28159"}], "+", 
                    RowBox[{"117926", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["pinf", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28765"}], "+", 
                    RowBox[{"121108", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Sstarz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "257881"}], "+", 
                  RowBox[{"697168", " ", "\[Nu]"}], "+", 
                  RowBox[{
                   SuperscriptBox["b", "8"], " ", 
                   SuperscriptBox["pinf", "16"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2621"}], "+", 
                    RowBox[{"6848", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["b", "6"], " ", 
                   SuperscriptBox["pinf", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4646"}], "+", 
                    RowBox[{"12261", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["pinf", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22541"}], "+", 
                    RowBox[{"60554", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["b", "4"], " ", 
                   SuperscriptBox["pinf", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "176961"}], "+", 
                    RowBox[{"471704", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["Sz", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "109051"}], "+", 
                  RowBox[{"697168", " ", "\[Nu]"}], "+", 
                  RowBox[{"816", " ", 
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["pinf", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "272"}], "+", 
                    RowBox[{"1781", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["b", "8"], " ", 
                   SuperscriptBox["pinf", "16"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "719"}], "+", 
                    RowBox[{"6848", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["b", "6"], " ", 
                   SuperscriptBox["pinf", "12"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1115"}], "+", 
                    RowBox[{"8174", " ", "\[Nu]"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["b", "4"], " ", 
                   SuperscriptBox["pinf", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "69471"}], "+", 
                    RowBox[{"471704", " ", "\[Nu]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", 
               RowBox[{"ArcCos", "[", 
                FractionBox["1", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"240", " ", "b", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["pinf", "4"]}]}]]}], ")"}], 
              RowBox[{"11", "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["b", "2"], " ", 
                   SuperscriptBox["pinf", "4"]}]}]]}], ")"}], 
              RowBox[{"11", "/", "2"}]], " ", 
             SqrtBox[
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[Nu]"}]}]]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Nu]"}]}]], " ", 
          SuperscriptBox["\[Nu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1152", " ", 
             RowBox[{"(", 
              RowBox[{"27233", "+", 
               RowBox[{"10500", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"224", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["b", "2"], " ", 
                SuperscriptBox["pinf", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4103647", "+", 
               RowBox[{"3782340", " ", "\[Nu]"}]}], ")"}]}], "+", 
            RowBox[{"320", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"6491512", "+", 
               RowBox[{"10345095", " ", "\[Nu]"}], "+", 
               RowBox[{"4536", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"180", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}]}], ")"}], "5"], " ", 
             RowBox[{"(", 
              RowBox[{"83359", "-", 
               RowBox[{"25827", " ", "\[Nu]"}], "+", 
               RowBox[{"4662", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3136361"}], "+", 
               RowBox[{"1022192", " ", "\[Nu]"}], "+", 
               RowBox[{"235200", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"10538077", "+", 
               RowBox[{"78175692", " ", "\[Nu]"}], "+", 
               RowBox[{"480816", " ", 
                SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Pi]"}], "+", 
            RowBox[{"ArcCos", "[", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["b", "2"], " ", 
                 SuperscriptBox["pinf", "4"]}]}]]], "]"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"907200", " ", 
          SuperscriptBox["b", "12"], " ", 
          SuperscriptBox["pinf", "12"], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["pinf", "4"]}]}]]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9937157162045116`*^9, 3.9937157208584957`*^9}, {
  3.993715840802641*^9, 
  3.9937158420538054`*^9}},ExpressionUUID->"56788960-f62d-4f85-a3be-\
f612b83072b3"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1512, 862},
WindowMargins->{{28, Automatic}, {37, Automatic}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5df86ed5-7b92-4bb4-8659-a13ebbee8d7a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 407, 9, 157, "Title",ExpressionUUID->"6ea603cb-8d20-43b9-9cf1-b3b071ec9e81"],
Cell[CellGroupData[{
Cell[1008, 35, 364, 9, 66, "Section",ExpressionUUID->"72daebc3-2b4d-41f3-8e7e-4e580b22b1e7"],
Cell[1375, 46, 24467, 613, 975, "Input",ExpressionUUID->"c3e8fefd-c80a-487a-86b1-55a2646ed953"]
}, Closed]],
Cell[CellGroupData[{
Cell[25879, 664, 364, 9, 52, "Section",ExpressionUUID->"f34fb57d-8d13-46da-aff9-ac9e2d635f85"],
Cell[26246, 675, 33213, 891, 1135, "Input",ExpressionUUID->"e9b524c6-93e6-470a-9cd8-5961fa21f047"]
}, Closed]],
Cell[CellGroupData[{
Cell[59496, 1571, 361, 9, 53, "Section",ExpressionUUID->"9bd85f66-fa0b-4808-9fb9-79ff59cea528"],
Cell[59860, 1582, 71349, 1826, 2237, "Input",ExpressionUUID->"56788960-f62d-4f85-a3be-f612b83072b3"]
}, Closed]]
}, Open  ]]
}
]
*)


